Plasmon poles for the linearized Coulomb--Hartree--Fock equation

We study the time-dependent Hartree--Fock equation in $\R^3$ with physical Coulomb interactions in both direct and exchange channels, with exchange coupling $\eta$, linearized about homogeneous equilibria $\gamma_f=g(-i\nabla)$ having compact momentum support. Nguyen and You showed that, without exchange, two purely imaginary plasmon poles $\pm i\tau_0(|k|)$ exist below a survival threshold $\kappa_0>0$. Existing nonlinear Hartree--Fock theory requires a short-range direct interaction and a smooth small exchange kernel, excluding the present Coulomb setting. On every compact band $0<k_-\le|k|\le k_+<\kappa_0$, we prove unconditionally for Coulomb exchange that, for small $|\eta|$, the poles persist, remain simple and purely imaginary, and depend real-analytically on $\eta$. Their first-order shift $\tau_X$ splits into explicit static self-energy and dynamic vertex corrections. Each pole yields an exact undamped mode with a closed-form unit-density eigenfunction, embedded in the fiber generator's essential spectrum. The causal density Green function splits into an explicit undamped sine wave and a remainder whose Laplace transform is holomorphic near the poles, while the plasmon channel satisfies uniform $t^{-3/2}$ dispersive decay and endpoint Strichartz estimates. A first-order Ward-type cancellation gives $|\tau_X(r)|\le Cr^2$ down to $r=0$; hence exchange leaves the plasma gap unchanged to first order, and we obtain a closed formula for the stiffness correction. Numerics for a $C^9$ smoothed Fermi ball support the analysis: self-energy and vertex terms cancel within $1.2\%$ on the computed range, and exchange softens the dispersion most strongly near $0.7\,\kappa_0$.

==> anc/numerics_tauX.py <==
"""
Numerical evaluation of the Hartree plasmon dispersion tau_0(r) and the
first-order exchange shift tau_X for the paper

  "Persistence and analyticity of plasmon poles for the linearized
   Coulomb-Hartree-Fock equation in the small-exchange regime"

in the paper's conventions:

  V(k) = 4 pi / |k|^2,   ell(h) = (2pi)^{-3} int h dp,
  a_k(p) = g(p - k/2) - g(p + k/2),   A_{0,k} = 2 p.k,
  F_0(tau,r) = 1 - (1/pi^2) int_{-Y}^{Y} phi(u) / ((tau+2ru)^2 - r^4) du,
  Sigma(p)   = (1/(2 pi^2)) int g(q)/|p-q|^2 dq   (radial: S(P)),
  Den(r)     = ell(L^{-2} a_k)                     (< 0 on the band),
  Self(r)    = ell(L^{-1} A_X L^{-1} a_k),
  Vertex(r)  = ell(L^{-1} a_k W L^{-1} a_k),
  Diff(r)    = Self - Vertex   [combined well-conditioned integral,
                                eq. (eq:diffcombined) of the paper],
  tau_X          = -Diff/Den          <-- STABILIZED FORMULA (used throughout)
  tau_X^vertex   = +Vertex/Den,
  tau_X^self     = -(Vertex+Diff)/Den = tau_X - tau_X^vertex
                   (Self reconstructed as Vertex plus the combined
                    difference, to avoid catastrophic cancellation).

Equilibrium model: smoothed Fermi ball, Y (=Upsilon) = 1, plateau alpha=0.5:
  G(s) = 1 for s<=alpha, then 1 - S_9((s-alpha)/(Y-alpha)) down to 0 at s=Y,
  where S_9 is the DEGREE-19 C^9 GENERALIZED SMOOTHSTEP (derivatives of
  orders 1..9 vanish at both endpoints; G vanishes to order 10 at s=Y).
  Hence f(e)=G(sqrt(e)) is C^9 on [0,inf): (G1) holds with m=6 and (G2)
  with n_1=10.

Running `python3 numerics_tauX.py` reproduces every number and the figure
of Section 12 in ONE execution:
  * rho_g, omega_p^2 = 8 pi rho_g (checked against the F_0 integral),
  * kappa_0,
  * the 25-point sweep of tau_0, Den, Vertex, Diff, tau_X^{self/vertex},
    tau_X over r/kappa_0 in [0.02, 0.95]  ->  tauX_sweep.csv,
  * the independent closed-form evaluation of beta_X (eq. (eq:betaX)),
  * the checks |Den|/r^2 -> 1/(2 pi omega_p), tau_X/r^2 -> beta_X,
    the log-log slope of |tau_X|, the Hartree stiffness beta_0,
    the monotonicity AND discrete convexity of tau_0 on the sweep,
    the maximal self/vertex cancellation ratio (threshold 1.2%, i.e.
    maxcancel <= 0.012, matching the figure in the text), the sign
    structure of Proposition (prop:signs) at every grid point,
  * a quadrature convergence table (production vs refined staggered
    Gauss-Legendre grids) certifying relative accuracy <= 5e-5 for the
    combined difference AT EVERY SAMPLE POINT of the computed range,
  * the three-panel figure  ->  tauX_figure.png.
All checks are enforced with assertions; the run ends with
"ALL CHECKS PASSED".
"""
import numpy as np
from scipy.integrate import quad
from scipy.optimize import brentq
from scipy.interpolate import CubicSpline

Y = 1.0          # Upsilon
ALPHA = 0.5      # plateau radius

# ---------- equilibrium G(s), C^9 generalized smoothstep (degree 19, N=9) ----------
from scipy.special import comb as _comb
_N = 9
_coefs = [(_comb(_N + n, n, exact=True) * _comb(2*_N + 1, _N - n, exact=True) * (-1)**n)
          for n in range(_N + 1)]   # S_N(x) = x^{N+1} sum_n c_n x^n

def _S9(x):
    acc = np.zeros_like(x)
    for n in range(_N, -1, -1):
        acc = acc * x + _coefs[n]
    return x**(_N + 1) * acc

def _S9p(x):
    # derivative of S9
    acc = np.zeros_like(x)
    for n in range(_N, -1, -1):
        acc = acc * x + _coefs[n] * (n + _N + 1) / 1.0
    return x**_N * acc

def G(s):
    s = np.asarray(s, dtype=float)
    x = np.clip((s - ALPHA) / (Y - ALPHA), 0.0, 1.0)
    return 1.0 - _S9(x)

def Gprime(s):
    s = np.asarray(s, dtype=float)
    x = (s - ALPHA) / (Y - ALPHA)
    inside = (x > 0) & (x < 1)
    xc = np.clip(x, 0.0, 1.0)
    return np.where(inside, -_S9p(xc) / (Y - ALPHA), 0.0)

# ---------- phi(u) = 2 pi int_{|u|}^{Y} s G(s) ds  (marginal) ----------
_su = np.linspace(0, Y, 4001)
_int_sG = np.concatenate(([0.0], np.cumsum(0.5*(_su[1:]-_su[:-1]) *
            (_su[1:]*G(_su[1:]) + _su[:-1]*G(_su[:-1])))))
_IsG = CubicSpline(_su, _int_sG)          # int_0^x sG ds
TOT_sG = float(_IsG(Y))
def phi(u):
    return 2*np.pi*(TOT_sG - _IsG(np.minimum(np.abs(u), Y)))

RHO_G = (2*np.pi)**(-3) * 4*np.pi * quad(lambda s: s*s*G(s), 0, Y)[0]
OMEGA_P2 = (1/np.pi**2) * quad(lambda u: phi(u), -Y, Y, limit=200)[0]   # tau_0(0)^2

# ---------- Sigma radial profile S(P) ----------
def S_exact(P):
    if P < 1e-9:
        return (2/np.pi) * quad(lambda s: G(s), 0, Y)[0]
    f = lambda s: s*G(s)*np.log(abs((P+s)/(P-s)))
    val = quad(f, 0, Y, points=[min(P, Y)], limit=300)[0] if P < Y else quad(f, 0, Y, limit=300)[0]
    return val/(np.pi*P)
_sp = np.linspace(0, Y + 2.0, 1201)
_Sv = np.array([S_exact(p) for p in _sp])
_Ssp = CubicSpline(_sp, _Sv)
def S(P):
    return _Ssp(np.clip(P, 0, Y + 2.0))

# ---------- F0 and tau0 ----------
def F0(tau, r):
    f = lambda u: phi(u) / ((tau + 2*r*u)**2 - r**4)
    val = quad(f, -Y, Y, limit=400)[0]
    return 1.0 - val/np.pi**2

def edge(r):
    return 2*r*Y + r*r

def tau0(r, hi_factor=50.0):
    lo = edge(r)*(1+1e-10) + 1e-12
    # F0 -> -inf at edge(+), -> 1 at infinity; unique root above edge
    hi = max(2*np.sqrt(OMEGA_P2), edge(r)*2) * hi_factor
    return brentq(lambda t: F0(t, r), lo + 1e-9*(1+lo), hi, xtol=1e-13, rtol=1e-14)

# ---------- survival threshold kappa0 ----------
def Phi_edge(r):
    f = lambda u: phi(u)/((Y+u)*(Y+r+u))
    return 1.0 - quad(f, -Y, Y, limit=400)[0]/(4*np.pi**2*r*r)

def kappa0():
    return brentq(Phi_edge, 1e-3, 50.0, xtol=1e-12)

# ---------- cylindrical grids for Den / Self / Vertex ----------
def gl(n, a, b):
    x, w = np.polynomial.legendre.leggauss(n)
    return 0.5*(b-a)*x + 0.5*(a+b), 0.5*(b-a)*w

def abar_grid(r, u, rho):
    U, R = np.meshgrid(u, rho, indexing='ij')
    Pm = np.sqrt((U - r/2)**2 + R**2)
    Pp = np.sqrt((U + r/2)**2 + R**2)
    return G(Pm) - G(Pp), Pm, Pp

def den_self(r, t0, nu=220, nrho=180):
    """Den = ell(L^{-2} a_k)  and the RAW (ill-conditioned) self numerator.
    The raw self numerator is kept only as a diagnostic; production values
    use the combined difference (diff_combined) instead."""
    Uext = Y + r/2
    u, wu = gl(nu, -Uext, Uext)
    rho, wr = gl(nrho, 0.0, Y)
    ab, Pm, Pp = abar_grid(r, u, rho)
    L = t0 + 2*r*u[:, None]
    W2 = wu[:, None]*wr[None, :]
    den = (1/(4*np.pi**2)) * np.sum(ab * rho[None, :] / L**2 * W2)
    dS = S(Pm) - S(Pp)
    self_num = (1/(4*np.pi**2)) * np.sum(dS * ab * rho[None, :] / L**2 * W2)
    return den, self_num

# Production staggered Gauss-Legendre orders for the 4D integrals, and the
# refined orders used by the convergence table (each dimension +16).
GRID1 = (112, 96)     # (n_u, n_rho)  for the outer point
GRID2 = (120, 104)    # (n_v, n_sigma) for the inner point (staggered)
GRID1_REF = (128, 112)
GRID2_REF = (136, 120)

def vertex(r, t0, n1=GRID1, n2=GRID2):
    """Vertex = ell(L^{-1} a_k W L^{-1} a_k)
    = (1/(4 pi^3)) iint b(u,rho) b(v,sig) rho*sig
        / sqrt(((u-v)^2+(rho-sig)^2) ((u-v)^2+(rho+sig)^2)) du drho dv dsig,
    the angular average int_0^{2pi} (A - B cos t)^{-1} dt = 2 pi (A^2-B^2)^{-1/2}
    having reduced the 6D integral to 4D."""
    Uext = Y + r/2
    u, wu = gl(n1[0], -Uext, Uext); rho, wr = gl(n1[1], 0.0, Y)
    v, wv = gl(n2[0], -Uext, Uext); sig, ws = gl(n2[1], 0.0, Y)
    ab1, _, _ = abar_grid(r, u, rho)
    ab2, _, _ = abar_grid(r, v, sig)
    b1 = ab1 / (t0 + 2*r*u)[:, None] * (wu[:, None]*wr[None, :]) * rho[None, :]
    b2 = ab2 / (t0 + 2*r*v)[:, None] * (wv[:, None]*ws[None, :]) * sig[None, :]
    total = 0.0
    du2 = (u[:, None] - v[None, :])**2                    # (n1u, n2u)
    dm2 = (rho[:, None] - sig[None, :])**2                # (n1r, n2r)
    dp2 = (rho[:, None] + sig[None, :])**2
    for i in range(len(u)):                                # loop over u to bound memory
        A = du2[i][None, :, None]                          # (1, n2u, 1)
        Kc = 1.0/np.sqrt((A + dm2[:, None, :])*(A + dp2[:, None, :]))  # (n1r, n2u, n2r)
        total += np.einsum('r,rus,us->', b1[i], Kc, b2)
    return total/(4*np.pi**3)

def diff_combined(r, t0, n1=GRID1, n2=GRID2):
    """Diff = Self - Vertex in the well-conditioned combined form
    (eq. (eq:diffcombined) of the paper):
    (1/(4 pi^3)) iiint ab(u,rho) ab(v,sig) * 2 r^2 (u-v)^2 / (L(u)^2 L(v)^2)
                  * rho sig / sqrt(((u-v)^2+(rho-sig)^2)((u-v)^2+(rho+sig)^2));
    the diagonal singularity is cancelled by the (u-v)^2 factor, so the
    integrand is bounded and the quadrature is stable."""
    Uext = Y + r/2
    u, wu = gl(n1[0], -Uext, Uext); rho, wr = gl(n1[1], 0.0, Y)
    v, wv = gl(n2[0], -Uext, Uext); sig, ws = gl(n2[1], 0.0, Y)
    ab1, _, _ = abar_grid(r, u, rho)
    ab2, _, _ = abar_grid(r, v, sig)
    c1 = ab1 / ((t0 + 2*r*u)**2)[:, None] * (wu[:, None]*wr[None, :]) * rho[None, :]
    c2 = ab2 / ((t0 + 2*r*v)**2)[:, None] * (wv[:, None]*ws[None, :]) * sig[None, :]
    du2 = (u[:, None] - v[None, :])**2
    dm2 = (rho[:, None] - sig[None, :])**2
    dp2 = (rho[:, None] + sig[None, :])**2
    total = 0.0
    for i in range(len(u)):
        A = du2[i][None, :, None]
        Kc = (2*r*r*du2[i][None, :, None]) / np.sqrt((A + dm2[:, None, :])*(A + dp2[:, None, :]))
        total += np.einsum('r,rus,us->', c1[i], Kc, c2)
    return total/(4*np.pi**3)

def beta_X_independent(n1=GRID1, n2=GRID2):
    """Independent evaluation of the closed form (eq. (eq:betaX)):
    beta_X = (1/(4 pi^4 omega_p^3)) iint d1g(p) d1g(q) (p1-q1)^2 / |p-q|^2 dp dq.
    In cylindrical coordinates, after the same angular average as in
    vertex(), this is
    (1/(pi^2 omega_p^3)) iiint Gp(u,rho) Gp(v,sig) rho sig (u-v)^2
        / sqrt(((u-v)^2+(rho-sig)^2)((u-v)^2+(rho+sig)^2)) du drho dv dsig,
    with Gp(u,rho) = G'(P) u/P, P = sqrt(u^2+rho^2)."""
    u, wu = gl(n1[0], -Y, Y); rho, wr = gl(n1[1], 0.0, Y)
    v, wv = gl(n2[0], -Y, Y); sig, ws = gl(n2[1], 0.0, Y)
    def Gp(uu, rr):
        U, R = np.meshgrid(uu, rr, indexing='ij')
        P = np.sqrt(U*U + R*R)
        return np.where(P > 1e-12, Gprime(P)*U/np.maximum(P, 1e-12), 0.0)
    g1 = Gp(u, rho)*(wu[:, None]*wr[None, :])*rho[None, :]
    g2 = Gp(v, sig)*(wv[:, None]*ws[None, :])*sig[None, :]
    du2 = (u[:, None] - v[None, :])**2
    dm2 = (rho[:, None] - sig[None, :])**2
    dp2 = (rho[:, None] + sig[None, :])**2
    tot = 0.0
    for i in range(len(u)):
        A = du2[i][None, :, None]
        Kc = du2[i][None, :, None]/np.sqrt((A + dm2[:, None, :])*(A + dp2[:, None, :]))
        tot += np.einsum('r,rus,us->', g1[i], Kc, g2)
    wp = np.sqrt(OMEGA_P2)
    return tot/(np.pi**2 * wp**3)

def compute_point(r, n1=GRID1, n2=GRID2):
    """One sweep point, STABILIZED: tau_X = -Diff/Den with the combined
    integral; Self is reconstructed as Vertex plus the combined difference.
    (The naive separate-quadrature difference of two O(10^{-1}) numbers is
    NOT used anywhere: it cannot resolve the O(10^{-3}) net shift.)"""
    t0 = tau0(r)
    den, self_raw = den_self(r, t0)
    diff = diff_combined(r, t0, n1=n1, n2=n2)
    vx = vertex(r, t0, n1=n1, n2=n2)
    self_num = vx + diff                    # Self = Vertex + Diff (reconstruction)
    tX = -diff/den
    tXv = +vx/den
    tXs = tX - tXv                          # = -(vx+diff)/den
    return dict(r=r, tau0=t0, edge=edge(r), gap=t0-edge(r), den=den,
                vertex_num=vx, diff=diff, self_num=self_num,
                self_raw=self_raw, tXself=tXs, tXvertex=tXv, tX=tX)

# ---------------------------------------------------------------------------
#  Main driver: full sweep + independent checks + convergence table + figure
# ---------------------------------------------------------------------------

FRACS = [0.02, 0.035, 0.05, 0.07, 0.09, 0.12, 0.15, 0.19, 0.23, 0.27,
         0.31, 0.36, 0.41, 0.46, 0.51, 0.56, 0.61, 0.66, 0.71, 0.76,
         0.81, 0.86, 0.90, 0.93, 0.95]

def main(csv_path="tauX_sweep.csv", fig_path="tauX_figure.png"):
    checks = []
    def check(name, ok, detail):
        checks.append((name, ok))
        print(f"[{'PASS' if ok else 'FAIL'}] {name}: {detail}")
        assert ok, f"CHECK FAILED: {name}: {detail}"

    wp = np.sqrt(OMEGA_P2)
    print("== equilibrium ==")
    print(f"rho_g = {RHO_G:.8f}   8*pi*rho_g = {8*np.pi*RHO_G:.8f}   "
          f"tau_0(0)^2 (F_0 integral) = {OMEGA_P2:.8f}   omega_p = {wp:.6f}")
    rel = abs(OMEGA_P2 - 8*np.pi*RHO_G)/(8*np.pi*RHO_G)
    check("omega_p^2 = 8 pi rho_g (six digits)", rel < 1e-6, f"rel diff = {rel:.2e}")

    k0 = kappa0()
    print(f"kappa_0 = {k0:.6f}")
    check("kappa_0 = 0.23251 (paper, 5 digits)", abs(k0 - 0.23251) < 5e-5,
          f"kappa_0 = {k0:.6f}")

    # ---- sweep ----
    print("\n== sweep over r/kappa_0 in [0.02, 0.95] "
          f"(staggered GL grids {GRID1}x{GRID2}) ==")
    hdr = "f,r,tau0,edge,gap,den,vertex,diff,self,tXself,tXvertex,tX"
    print(f"{'r/k0':>6} {'tau0':>10} {'den':>13} {'tau_X^self':>12} "
          f"{'tau_X^vertex':>13} {'tau_X':>13} {'cancel%':>8}")
    rows, pts = [], []
    for fr in FRACS:
        r = fr*k0
        p = compute_point(r)
        p["f"] = fr
        pts.append(p)
        cancel = abs(p["tX"])/abs(p["tXself"])
        print(f"{fr:6.3f} {p['tau0']:10.6f} {p['den']:13.6e} {p['tXself']:12.8f} "
              f"{p['tXvertex']:13.8f} {p['tX']:13.6e} {100*cancel:8.3f}")
        rows.append(f"{fr},{r},{p['tau0']},{p['edge']},{p['gap']},{p['den']},"
                    f"{p['vertex_num']},{p['diff']},{p['self_num']},"
                    f"{p['tXself']},{p['tXvertex']},{p['tX']}")
    with open(csv_path, "w") as fh:
        fh.write(hdr + "\n" + "\n".join(rows) + "\n")
    print(f"[csv] wrote {csv_path}")

    # ---- sign structure (Proposition prop:signs) at every grid point ----
    ok = all(p["den"] < 0 for p in pts)
    check("Den < 0 at every sample point", ok, "ell(L^{-2}a_k) negative on band")
    ok = all(p["vertex_num"] > 0 for p in pts)
    check("Vertex numerator > 0 at every sample point", ok, "positive-definite Riesz kernel")
    ok = all(p["self_num"] > 0 for p in pts)
    check("Self numerator >= 0 at every sample point", ok, "radial nonincreasing g")
    ok = all(p["tX"] < 0 for p in pts)
    check("net shift tau_X < 0 at every sample point (observed)", ok,
          "softening throughout the computed range")
    ok = all(pts[i]["tau0"] < pts[i+1]["tau0"] for i in range(len(pts)-1))
    check("tau_0 increasing on the sweep", ok, "monotone dispersion")
    rs = np.array([p["r"] for p in pts]); ts = np.array([p["tau0"] for p in pts])
    slopes = np.diff(ts)/np.diff(rs)
    ok = bool(np.all(np.diff(slopes) > 0))
    check("tau_0 convex on the sweep (increasing divided differences)", ok,
          "discrete convexity across all sample points")

    # ---- small-r limits vs closed forms ----
    p0 = pts[0]; r0 = p0["r"]
    lim_den = 1/(2*np.pi*wp)
    val_den = abs(p0["den"])/r0**2
    rel = abs(val_den - lim_den)/lim_den
    check("|Den|/r^2 -> 1/(2 pi omega_p) (four digits)", rel < 5e-4,
          f"{val_den:.6f} vs {lim_den:.6f} (rel {rel:.1e}) at r=0.02 kappa_0")

    bX_sweep = p0["tX"]/r0**2
    bX_int = beta_X_independent()
    bX_int_ref = beta_X_independent(n1=GRID1_REF, n2=GRID2_REF)
    rel_conv = abs(bX_int - bX_int_ref)/abs(bX_int_ref)
    rel = abs(bX_sweep - bX_int)/abs(bX_int)
    print(f"beta_X: sweep tau_X/r^2 at 0.02 kappa_0 = {bX_sweep:.6f};  "
          f"independent integral (eq:betaX) = {bX_int:.6f} "
          f"(refined {bX_int_ref:.6f}, conv {rel_conv:.1e})")
    check("tau_X/r^2 -> beta_X, independent evaluation (four digits)",
          rel < 1e-3, f"rel diff = {rel:.1e}; beta_X = {bX_int:.4f}")

    # log-log slope of |tau_X| over the smallest four sample points
    lr = np.log([p["r"] for p in pts[:4]])
    lt = np.log([abs(p["tX"]) for p in pts[:4]])
    slope = np.polyfit(lr, lt, 1)[0]
    check("log-log slope of |tau_X| at small r is 2 (quadratic law)",
          abs(slope - 2) < 0.02, f"slope = {slope:.3f}")

    # Hartree stiffness beta_0 and softening ratio
    beta0 = (p0["tau0"] - wp)/r0**2
    print(f"beta_0 = (tau_0-omega_p)/r^2 at 0.02 kappa_0 = {beta0:.4f}   "
          f"softening beta_X/beta_0 = {bX_int/beta0*100:.2f}% per unit eta")

    # extremum and cancellation over the range
    imin = int(np.argmin([p["tX"] for p in pts]))
    print(f"most negative net shift: tau_X = {pts[imin]['tX']:.6e} "
          f"at r = {pts[imin]['f']:.2f} kappa_0")
    maxcancel = max(abs(p["tX"])/abs(p["tXself"]) for p in pts)
    tXs_min = min(p["tXself"] for p in pts); tXs_max = max(p["tXself"] for p in pts)
    print(f"tau_X^self range: [{tXs_min:.4f}, {tXs_max:.4f}];  "
          f"maximal cancellation ratio |tau_X|/tau_X^self = {100*maxcancel:.3f}%")
    check("self and vertex cancel to within 1.2% on the computed range",
          maxcancel <= 0.012, f"max ratio = {100*maxcancel:.3f}% (threshold 1.2%)")

    # ---- quadrature convergence table (production vs refined, +16 per dim),
    #      at EVERY sample point of the sweep ----
    print("\n== convergence table: staggered GL "
          f"{GRID1}x{GRID2} (production) vs {GRID1_REF}x{GRID2_REF} (refined), "
          "all sample points ==")
    print(f"{'r/k0':>6} {'Diff prod':>16} {'Diff refined':>16} {'rel':>10}")
    worst = 0.0
    for p in pts:
        d2 = diff_combined(p["r"], p["tau0"], n1=GRID1_REF, n2=GRID2_REF)
        rd = abs(p["diff"] - d2)/abs(d2)
        worst = max(worst, rd)
        print(f"{p['f']:6.3f} {p['diff']:16.8e} {d2:16.8e} {rd:10.2e}")
    check("combined difference converged to rel <= 5e-5 at every sample point",
          worst <= 5e-5, f"worst relative change under refinement = {worst:.2e}")
    # diagnostic only (no assertion): vertex refinement at three points; the
    # accuracy claim of the text concerns the combined form, whose integrand
    # is bounded, not the separately quadratured vertex component.
    for fr in (0.30, 0.71, 0.95):
        r = fr*k0; t0 = tau0(r)
        v1 = vertex(r, t0)
        v2 = vertex(r, t0, n1=GRID1_REF, n2=GRID2_REF)
        print(f"[diag] vertex refinement at {fr:.2f} kappa_0: "
              f"rel {abs(v1-v2)/abs(v2):.2e} (diagnostic only)")

    # ---- figure ----
    make_figure(pts, k0, wp, bX_int, fig_path)
    print(f"[fig] wrote {fig_path}")

    print(f"\n{len(checks)} checks run. ALL CHECKS PASSED")

def make_figure(pts, k0, wp, bX, fig_path):
    import matplotlib
    matplotlib.use("Agg")
    import matplotlib.pyplot as plt
    BLUE, ORANGE, GREEN = "#2a78d6", "#eb6834", "#1baf7a"
    INK, MUT = "#0b0b0b", "#52514e"
    fr = np.array([p["f"] for p in pts]); r = np.array([p["r"] for p in pts])
    fig, ax = plt.subplots(1, 3, figsize=(13.2, 3.9), dpi=200)
    for a in ax:
        for sp in ("top", "right"):
            a.spines[sp].set_visible(False)
        a.tick_params(colors=MUT, labelsize=9)
        for sp in ("left", "bottom"):
            a.spines[sp].set_color(MUT)
    # (a) Hartree branch above the continuum
    rr = np.linspace(1e-4, 0.995*k0, 300)   # tau_0 meets the edge AT kappa_0
    t0v = np.array([tau0(x) for x in rr])
    ax[0].fill_between(rr, 0, edge(rr), color=MUT, alpha=0.18, lw=0,
                       label=r"particle–hole continuum")
    ax[0].plot(rr, t0v, color=BLUE, lw=2.0, label=r"$\tau_0(|k|)$")
    ax[0].axhline(wp, color=MUT, ls="--", lw=1.0, label=r"$\omega_p$")
    ax[0].axvline(k0, color=MUT, ls=":", lw=0.9)
    ax[0].text(k0, 0.015, r"$\kappa_0$", color=MUT, ha="right", fontsize=10)
    ax[0].set_xlabel(r"$|k|$", color=INK); ax[0].set_xlim(0, k0*1.02)
    ax[0].set_ylim(0, max(t0v)*1.15)
    ax[0].set_title("(a) Hartree plasmon branch", color=INK, fontsize=11)
    ax[0].legend(frameon=False, fontsize=8.5, loc="center left")
    # (b) the two first-order components nearly coincide
    ax[1].plot(fr, [p["tXself"] for p in pts], color=BLUE, lw=2.0,
               label=r"$\tau_X^{\mathrm{self}}$")
    ax[1].plot(fr, [-p["tXvertex"] for p in pts], color=ORANGE, lw=2.0, ls=(0, (5, 3)),
               label=r"$-\tau_X^{\mathrm{vertex}}$")
    ax[1].set_xlabel(r"$|k|/\kappa_0$", color=INK)
    ax[1].set_title("(b) self vs. vertex component", color=INK, fontsize=11)
    ax[1].legend(frameon=False, fontsize=8.5, loc="upper left")
    # (c) net shift
    ax[2].axhline(0, color=MUT, lw=0.8)
    ax[2].plot(fr, [1e3*p["tX"] for p in pts], color=GREEN, lw=2.0, marker="o",
               ms=3.0, label=r"$\tau_X\times10^{3}$")
    ax[2].plot(fr, 1e3*bX*r**2, color=MUT, ls="--", lw=1.2,
               label=r"$\beta_X|k|^2\times10^{3}$")
    ax[2].set_xlabel(r"$|k|/\kappa_0$", color=INK)
    ax[2].set_title("(c) net first-order shift", color=INK, fontsize=11)
    ax[2].legend(frameon=False, fontsize=8.5, loc="lower left")
    fig.tight_layout()
    fig.savefig(fig_path, facecolor="white", bbox_inches="tight")
    plt.close(fig)

if __name__ == "__main__":
    main()

